Rank/Select Queries over Mutable Bitmaps

The problem of answering rank/select queries over a bitmap is of utmost importance for many succinct data structures. When the bitmap does not change, many solutions exist in the theoretical and practical side. In this work we consider the case where one is allowed to modify the bitmap via a flip(i) operation that toggles its i-th bit. By adapting and properly extending some results concerning prefix-sum data structures, we present a practical solution to the problem, tailored for modern CPU instruction sets. Compared to the state-of-the-art, our solution improves runtime with no space degradation. Moreover, it does not incur in a significant runtime penalty when compared to the fastest immutable indexes, while providing even lower space overhead.

==> dynamic_rank_select_paper copy/latex/mutable_bitmap.hpp <==
template <typename SearchablePrefixSums, typename BlockType>
struct mutable_bitmap {
  static const uint64_t block_size = BlockType::block_size;
  static const uint64_t words_in_block = block_size / 64;

  void build(uint64_t const* in, uint64_t num_64bit_words) {
    uint64_t num_blocks = ceil(static_cast<double>(num_64bit_words) / words_in_block);
    vector<uint16_t> counts;
    counts.reserve(num_blocks);
    bits.resize(words_in_block * num_blocks, 0);
    memcpy(bits.data(), in, num_64bit_words * sizeof(uint64_t));
    for (uint64_t i = 0; i != bits.size(); i += words_in_block) {
      uint16_t val = 0;
      for (uint64_t j = 0; j != words_in_block; ++j) {
        val += __builtin_popcountll(bits[i + j]);  // number of bits set in bits[i + j]
      }
      counts.push_back(val);
    }
    index.build(counts.data(), counts.size());
  }

  inline bool access(uint64_t i) const;  // returns the i-th bit

  void flip(uint64_t i) {
    bool bit = access(i);
    uint64_t word = i / 64, offset = i % 64, block = i / block_size;
    bits[word] ^= 1ULL << offset;
    index.update(block, bit);
  }

  uint64_t rank(uint64_t i) const {
    uint64_t block = i / block_size, offset = i % block_size;
    return (block ? index.sum(block - 1) : 0) +
           BlockType::rank(&bits[words_in_block * block], offset);
  }

  uint64_t select(uint64_t i) const {
    auto [block, sum] = index.search(i);
    uint64_t offset = i - sum;  // i - index.sum(block - 1);
    return block_size * block + BlockType::select(&bits[words_in_block * block], offset);
  }

  private:
  SearchablePrefixSums index;
  vector<uint64_t> bits;
};

==> dynamic_rank_select_paper copy/latex/prefixsum_avx512.hpp <==
__m256i prefix_sum_256(__m256i C) {
  static const int idx1 = _MM_SHUFFLE(2, 1, 0, 3);
  static const int idx2 = _MM_SHUFFLE(1, 0, 3, 2);
  C = _mm256_add_epi64(C, _mm256_maskz_permutex_epi64(0b11111110, C, idx1));
  C = _mm256_add_epi64(C, _mm256_maskz_permutex_epi64(0b11111100, C, idx2));
  return C;
}

__m512i prefix_sum_512(__m512i C) {
  static const __m512i idx1 = _mm512_set_epi64(6, 5, 4, 3, 2, 1, 0, 7);
  static const __m512i idx2 = _mm512_set_epi64(5, 4, 3, 2, 1, 0, 7, 6);
  static const __m512i idx3 = _mm512_set_epi64(3, 2, 1, 0, 7, 6, 5, 4);
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11111110, idx1, C));
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11111100, idx2, C));
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11110000, idx3, C));
  return C;
}


==> dynamic_rank_select_paper copy/latex/search128.cpp <==
std::pair<uint64_t, uint64_t> search(uint64_t x) const {
  uint64_t i = 0;
  __m256i cmp1 = _mm256_cmpgt_epi32(_mm256_loadu_si256((__m256i const*)summary),
                                    _mm256_set1_epi32(x));
  i = index_fs<32>(cmp1) - 1;
  x -= summary[i];
  i *= 16;
  __m256i cmp2 = _mm256_cmpgt_epi16(_mm256_loadu_si256((__m256i const*)(keys + i)),
                                    _mm256_set1_epi16(x));
  i += index_fs<16>(cmp2);
  return {i, i ? sum(i - 1) : 0};
}

==> dynamic_rank_select_paper copy/latex/select256_avx512.hpp <==
uint64_t select256(uint64_t const* x, uint64_t i) {
  __m256i X = _mm256_loadu_si256((__m256i const*)x);
  __m256i C = popcount_avx2(X);
  __m256i S = prefix_sum_256(C);
  __mmask8 msk_pred = _mm256_cmple_epi64_mask(S, _mm256_set_epi64x(i, i, i, i));
  uint8_t j = popcount_8u(msk_pred);
  uint64_t dst_S[5] = {0ULL};
  _mm256_storeu_si256((__m256i*)(dst_S + 1), S);
  return j * 64 + select64(x[j], i - dst_S[j]);
}

uint64_t select64(uint64_t x, uint64_t i) {
  return _tzcnt_u64(_pdep_u64(1ULL << i, x));
}


==> dynamic_rank_select_paper copy/latex/update128.cpp <==
void update(uint64_t i, bool sign) {
  if (i == fanout) return;
  uint64_t j = i / 16, k = i % 16;
  __m256i s1 = _mm256_load_si256((__m256i const*)T_summary + j + sign * 8);
  __m256i r1 = _mm256_add_epi32(_mm256_loadu_si256((__m256i const*)summary), s1);
  _mm256_storeu_si256((__m256i*)summary, r1);
  __m256i s2 = _mm256_load_si256((__m256i const*)T_segment + k + sign * 16);
  __m256i r2 = _mm256_add_epi16(_mm256_loadu_si256((__m256i const*)(keys + j * 16)), s2);
  _mm256_storeu_si256((__m256i*)(keys + j * 16), r2);
}

==> dynamic_rank_select_paper copy/mutable_bitmap.hpp <==
template <typename SearchablePrefixSums, typename BlockType>
struct mutable_bitmap {
  static const uint64_t block_size = BlockType::block_size;
  static const uint64_t words_in_block = block_size / 64;

  void build(uint64_t const* in, uint64_t num_64bit_words) {
    uint64_t num_blocks = ceil(static_cast<double>(num_64bit_words) / words_in_block);
    vector<uint16_t> counts;
    counts.reserve(num_blocks);
    bits.resize(words_in_block * num_blocks, 0);
    memcpy(bits.data(), in, num_64bit_words * sizeof(uint64_t));
    for (uint64_t i = 0; i != bits.size(); i += words_in_block) {
      uint16_t val = 0;
      for (uint64_t j = 0; j != words_in_block; ++j) {
        val += __builtin_popcountll(bits[i + j]);  // number of bits set in bits[i + j]
      }
      counts.push_back(val);
    }
    index.build(counts.data(), counts.size());
  }

  inline bool access(uint64_t i) const;  // returns the i-th bit

  void flip(uint64_t i) {
    bool bit = access(i);
    uint64_t word = i / 64, offset = i % 64, block = i / block_size;
    bits[word] ^= 1ULL << offset;
    index.update(block, bit);
  }

  uint64_t rank(uint64_t i) const {
    uint64_t block = i / block_size, offset = i % block_size;
    return (block ? index.sum(block - 1) : 0) +
           BlockType::rank(&bits[words_in_block * block], offset);
  }

  uint64_t select(uint64_t i) const {
    auto [block, sum] = index.search(i);
    uint64_t offset = i - sum;  // i - index.sum(block - 1);
    return block_size * block + BlockType::select(&bits[words_in_block * block], offset);
  }

  private:
  SearchablePrefixSums index;
  vector<uint64_t> bits;
};

==> dynamic_rank_select_paper copy/prefixsum_avx512.hpp <==
__m256i prefix_sum_256(__m256i C) {
  static const int idx1 = _MM_SHUFFLE(2, 1, 0, 3);
  static const int idx2 = _MM_SHUFFLE(1, 0, 3, 2);
  C = _mm256_add_epi64(C, _mm256_maskz_permutex_epi64(0b11111110, C, idx1));
  C = _mm256_add_epi64(C, _mm256_maskz_permutex_epi64(0b11111100, C, idx2));
  return C;
}

__m512i prefix_sum_512(__m512i C) {
  static const __m512i idx1 = _mm512_set_epi64(6, 5, 4, 3, 2, 1, 0, 7);
  static const __m512i idx2 = _mm512_set_epi64(5, 4, 3, 2, 1, 0, 7, 6);
  static const __m512i idx3 = _mm512_set_epi64(3, 2, 1, 0, 7, 6, 5, 4);
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11111110, idx1, C));
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11111100, idx2, C));
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11110000, idx3, C));
  return C;
}


==> dynamic_rank_select_paper copy/results_and/compressed/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('bitmap size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(9 + args.from_point, 9 + args.to_point):
    n = pow(2, i)
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {


    'mutable_bitmap_64<avx512::segment_tree>':              ["#4daf4a", 'X', 1, r'$B$ = 64', '-'],
    'mutable_bitmap_256<avx512::segment_tree>':             ["#e41a1c", 'o', 1, r'$B$ = 256', '-'],
    'mutable_bitmap_512<avx512::segment_tree>':             ["#377eb8", 's', 1, r'$B$ = 512', '-'],


    "rank_basic":                        ["#d95f0e", '^', 1, r'basic', '-'],
    "rank_bch":                           ["#fec44f", 'd', 1, r'bch', '--'],
    "rank_cf":                            ["#fec44f", 'v', 1, r'cf', ':'],
    "rank_mpe1":                      ["#8856a7", 'v', 1, r'mpe1', '-'],
    "rank_mpe2":                      ["#8856a7", 'v', 1, r'mpe2', '--'],
    "rank_mpe3":                      ["#8856a7", 'v', 1, r'mpe3', ':'],


    "select_basic_128_4096":                     ["#d95f0e", '^', 1, r'basic-128-4K', '--'],
    "select_basic_512_8192":                     ["#d95f0e", '^', 1, r'basic-512-8K', ':'],
    "select_bch_128_4096":                       ["#fec44f", 'd', 1, r'bch-128-4K', '--'],
    "select_bch_512_8192":                       ["#fec44f", 'd', 1, r'bch-512-8K', ':'],
    "select_mpe1_128_4096":                      ["#8856a7", 'v', 1, r'mpe1-128-4K', '-'],
    "select_mpe2_128_4096":                      ["#8856a7", 'v', 1, r'mpe2-128-4K', '--'],
    "select_mpe3_128_4096":                      ["#8856a7", 'v', 1, r'mpe3-128-4K', ':'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.plot(x[0:len(timings)], [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                marker=I[1],
                markersize=m, linestyle=I[4])
    )


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.fill_between(x[0:len(timings)], [t[0] for t in timings], [t[2] for t in timings],
        zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1)
    )

# ncol = 1 if len(args.types) <= 3 else 2

ncol = 4

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> dynamic_rank_select_paper copy/results_and/compressed/plots.sh <==
/usr/bin/python3 plot_timings.py compressed_bitmap.rank.txt compressed_rank rank 0 25 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' rank_basic rank_bch rank_cf rank_mpe1 rank_mpe2 rank_mpe3
/usr/bin/python3 plot_timings.py compressed_bitmap.select.txt compressed_select select 0 25 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' select_basic_128_4096 select_basic_512_8192 select_bch_128_4096 select_bch_512_8192 select_mpe1_128_4096 select_mpe2_128_4096 select_mpe3_128_4096

==> dynamic_rank_select_paper copy/results_and/kanda/plot_rs_256_512.sh <==
CMD=/usr/bin/python3
# OLD
# $CMD plot_timings.py results_release.rank256.txt rank256 rank 0 25 8 broadword_loop broadword_unrolled builtin_loop builtin_unrolled avx2_unrolled avx2_parallel
# $CMD plot_timings.py results_release.rank512.txt rank512 rank 0 24 9 broadword_loop broadword_unrolled builtin_loop builtin_unrolled avx512_unrolled avx512_parallel
# $CMD plot_timings.py results_release.select256.txt select256 select 0 25 8 broadword_loop_sdsl broadword_loop_succinct builtin_loop_sdsl builtin_loop_succinct builtin_loop_pdep builtin_avx512_pdep avx2_avx512_pdep
# $CMD plot_timings.py results_release.select512.txt select512 select 0 24 9 broadword_loop_sdsl broadword_loop_succinct builtin_loop_sdsl builtin_loop_succinct builtin_loop_pdep builtin_avx512_pdep avx512_avx512_pdep




# NEW
$CMD plot_timings.py results_release.rank256.txt ../../figs/rank256 rank 0 24 9 builtin_loop builtin_unrolled avx2_parallel
$CMD plot_timings.py results_release.rank512.txt ../../figs/rank512 rank 0 24 9 builtin_loop builtin_unrolled avx512_parallel

$CMD plot_timings.py results_release.select256.txt ../../figs/select256 select 0 24 9 builtin_loop_pdep builtin_avx512_pdep avx2_avx512_pdep
$CMD plot_timings.py results_release.select512.txt ../../figs/select512 select 0 24 9 builtin_loop_pdep builtin_avx512_pdep avx512_avx512_pdep


==> dynamic_rank_select_paper copy/results_and/kanda/plot_steps.sh <==
CMD=/usr/bin/python3
$CMD plot_timings.py results_release.popcnt256.txt ../../figs/popcount256 popcount 0 24 9 broadword builtin avx2
$CMD plot_timings.py results_release.popcnt512.txt ../../figs/popcount512 popcount 0 24 9 broadword builtin avx512

$CMD plot_timings.py results_release.prefixsum256.txt ../../figs/prefixsum256 prefix-sum 0 24 9 loop unrolled parallel
$CMD plot_timings.py results_release.prefixsum512.txt ../../figs/prefixsum512 prefix-sum 0 24 9 loop unrolled parallel

$CMD plot_timings.py results_release.search256.txt ../../figs/search256 search 0 24 9 loop avx512
$CMD plot_timings.py results_release.search512.txt ../../figs/search512 search 0 24 9 loop avx512

$CMD plot_timings.py results_release.select64.txt ../../figs/select64 select-in-word 0 24 9 sse4_sdsl sse4_succinct pdep

==> dynamic_rank_select_paper copy/results_and/kanda/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('start_bits', type=int,
                    help="The starting #bits")  # instead of 8
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('bitmap size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []

for i in range(args.start_bits + args.from_point, args.start_bits + args.to_point):
    n = pow(2, i)
    x.append(n)

# x = []
# base = math.pow(10, 1.0 / 10)
# for i in range(24 + args.from_point, 24 + args.to_point): # max is 91
#     n = math.floor(math.pow(base, i))
#     x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {


    ### popcount/prefixsum/loop/select64
    "broadword":                        ["#e41a1c", 'o', 1, r'broadword', '-'],
    "builtin":                          ["#377eb8", 's', 1, r'builtin', '-'],
    "avx2":                             ["#4daf4a", '^', 1, r'SIMD', '-'],
    "avx512":                           ["#4daf4a", '^', 1, r'SIMD', '-'],

    "loop":                             ["#e41a1c", 'o', 1, r'loop', '-'],
    "unrolled":                         ["#377eb8", 's', 1, r'unrolled', '-'],
    "parallel":                         ["#4daf4a", '^', 1, r'SIMD', '-'],

    "sse4_sdsl":                        ["#e41a1c", 'o', 1, r'broadword-sdsl', '-'],
    "sse4_succinct":                    ["#377eb8", 's', 1, r'broadword-succinct', '-'],
    "pdep":                             ["#4daf4a", '^', 1, r'pdep', '-'],




    ### RANK256/512 ###
    "broadword_loop":                   ["#e41a1c", 's', 1, r'broadword+loop', '-'],
    "broadword_unrolled":               ["#377eb8", 's', 1, r'broadword+unrolled', '-'],
    "builtin_loop":                     ["#e41a1c", 'o', 1, r'builtin+loop', '-'],
    "builtin_unrolled":                 ["#377eb8", 's', 1, r'builtin+unrolled', '-'],
    "builtin_parallel":                 ["#377eb8", 's', 1, r'builtin+SIMD', '-'],
    "avx2_loop":                        ["#e41a1c", 's', 1, r'SIMD+loop', '-'],
    "avx2_unrolled":                    ["#d95f0e", 's', 1, r'SIMD+unrolled', '-'],
    "avx2_parallel":                    ["#4daf4a", '^', 1, r'SIMD+SIMD', '-'],
    "avx512_loop":                      ["#e41a1c", 's', 1, r'SIMD+loop', '-'],
    "avx512_unrolled":                  ["#d95f0e", 's', 1, r'SIMD+unrolled', '-'],
    "avx512_parallel":                  ["#4daf4a", '^', 1, r'SIMD+SIMD', '-'],

    ### SEL256/512 ###
    "broadword_loop_sdsl":              ["#e41a1c", 's', 1, r'broadword+loop+broadword-sdsl', '-'],
    "broadword_loop_succinct":          ["#377eb8", 's', 1, r'broadword+loop+broadword-succinct', '-'],
    "builtin_loop_sdsl":                ["#4daf4a", 's', 1, r'builtin+loop+broadword-sdsl', '-'],
    "builtin_loop_succinct":            ["#fec44f", 's', 1, r'builtin+loop+broadword-succinct', '-'],
    "builtin_loop_pdep":                ["#e41a1c", 'o', 1, r'builtin+loop+pdep', '-'],
    "builtin_avx512_pdep":              ["#377eb8", 's', 1, r'builtin+SIMD+pdep', '-'],
    "avx2_avx512_pdep":                 ["#4daf4a", '^', 1, r'SIMD+SIMD+pdep', '-'],
    "avx512_avx512_pdep":               ["#4daf4a", '^', 1, r'SIMD+SIMD+pdep', '-'],


    "SSE4_2_POPCNT_64":     ["#000000", 's', 1, r'SSE4_2_POPCNT_64', '-'],
    "SSE4_2_POPCNT_256":    ["#377eb8", 's', 1, r'SSE4_2_POPCNT_256', '-'],

    "BMI2_PDEP_TZCNT_64":                 ["#000000", 's', 1, r'BMI2_PDEP_TZCNT_64', '-'],
    "BMI2_PDEP_TZCNT_256":                ["#ffff33", 's', 1, r'BMI2_PDEP_TZCNT_256', '-'],
    "AVX2_POPCNT_AVX512_PREFIX_SUM_256":  ["#a65628", 's', 1, r'AVX2_POPCNT_AVX512_PREFIX_SUM_256', '-'],

    "mbitvec_64_avx512":                 ["#e41a1c", 's', 1, r'mbitvec_64_avx512', '-'],
    "mbitvec_256_avx512_BMI2_PDEP_TZCNT":                 ["#377eb8", 's', 1, r'mbitvec_256_avx512_BMI2_PDEP_TZCNT', '-'],
    "mbitvec_256_avx512_AVX2_POPCNT_AVX512_PREFIX_SUM":                 ["#984ea3", 's', 1, r'mbitvec_256_avx512_AVX2_POPCNT_AVX512_PREFIX_SUM', '-'],
    "mbitvec_64_avx512_searchonly":                 ["#ff7f00", 's', 1, r'mbitvec_64_avx512_searchonly', '-'],
    "mbitvec_256_avx512_searchonly":                 ["#ffff33", 's', 1, r'mbitvec_256_avx512_searchonly', '-'],


    "mutable_bitvector<avx2::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#e41a1c", 's', 1, r'mutable_bitmap_256_avx2_PDEP_TZCNT', '-'],
    "mutable_bitvector<avx512::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#377eb8", 's', 1, r'mutable_bitmap_256_avx512_PDEP_TZCNT', '-'],
    "mutable_bitvector<avx512::segment_tree,SSE4_2_POPCNT,AVX2_POPCNT_AVX512_PREFIX_SUM>": ["#d95f0e", 's', 1, r'mutable_bitmap_256_avx512_AVX2_POPCNT_AVX512_PREFIX_SUM', '-'],

    "mutable_bitvector_64<avx2::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#4daf4a", 's', 1, r'mutable_bitmap_64_avx2_PDEP_TZCNT', '-'],
    "mutable_bitvector_64<avx512::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#fec44f", 's', 1, r'mutable_bitmap_64_avx512_PDEP_TZCNT', '-'],



    "sdsl_v": ["#4daf4a", 's', 1, r'SDSL_RankV', '-'],
    "sdsl_v5": ["#984ea3", 's', 1, r'SDSL_RankV5', '-'],
    "sdsl_mcl": ["#377eb8", 's', 1, r'SDSL_MCL', '-'],
    "sdsl_il": ["#ff7f00", 's', 1, r'SDSL_IL', '-'],
    "succinct_v": ["#ffff33", 's', 1, r'Succinct_RankV', '-'],
    "succinct_hbs": ["#ffff33", 's', 1, r'Succinct_HBS', '-'],
    "succinct_darray": ["#ffc0cb", 's', 1, r'Succinct_DArray', '-'],
    "poppy": ["#a65628", 's', 1, r'Poppy', '-'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.plot(x, [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                         marker=I[1],
                         markersize=m, linestyle=I[4]))


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.fill_between(x, [t[0] for t in timings], [
                 t[2] for t in timings], zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1))

ncol = 1

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> dynamic_rank_select_paper copy/results_and/kanda/plots.sh <==
python plot_timings.py results_release.immutable_rank.txt immutable_rank rank 0 25 avx512::segment_tree sdsl_v sdsl_v5 sdsl_il succinct_v poppy
python plot_timings.py results_release.immutable_select.txt immutable_select select 0 25 avx512::segment_tree sdsl_mcl succinct_hbs succinct_darray poppy

==> dynamic_rank_select_paper copy/results_and/kanda/print_perc.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()

y = {}
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]


# compute the percentage of increase in runtime of all other types with respect to the first type
perc = {}
base = y[args.types[0]]
for i in range(1, len(args.types)):
    type = args.types[i]
    print(type)
    p = []
    for j in range(len(y[type])):
        p.append(((y[type][j][1] - base[j][1]) * 100.0) / base[j][1])
    perc[type] = p

print(perc)

==> dynamic_rank_select_paper copy/results_and/kanda/results_for_compressed_on_macbook/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('bitmap size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(9 + args.from_point, 9 + args.to_point):
    n = pow(2, i)
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {
    "avx2::segment_tree":                ["#e41a1c", 'o', 1, r'Segment-Tree with AVX2', '-'],
    "avx512::segment_tree":              ["#377eb8", 's', 1, r'Segment-Tree with AVX-512', '-'],

    "ByteF":                             ["#4daf4a", '^', 1, r'ByteF', '-'],
    "ByteL":                             ["#fec44f", 'v', 1, r'ByteL', '-'],
    "FixedF":                            ["#d95f0e", '^', 1, r'FixedF', ':'],
    "FixedL":                            ["#8856a7", 'v', 1, r'FixedL', ':'],




    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B256_avx512_builtin+unrolled_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B256_avx512_builtin+loop_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,avx2_avx512_pdep>':                 ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,avx2_avx512_pdep>':               ["#4daf4a", '^', 1, r'B256_avx512_builtin+unrolled_SIMD+SIMD+pdep', '-'],

    # 'mutable_bitmap_512<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B512_avx512_builtin+unrolled_builtin+loop+pdep', ':'],
    # 'mutable_bitmap_512<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B512_avx512_builtin+loop_builtin+loop+pdep', ':'],



    'mutable_bitmap_64<avx512::segment_tree>':              ["#4daf4a", 'X', 1, r'$B$ = 64', '-'],
    'mutable_bitmap_256<avx512::segment_tree>':             ["#e41a1c", 'o', 1, r'$B$ = 256', '-'],
    'mutable_bitmap_512<avx512::segment_tree>':             ["#377eb8", 's', 1, r'$B$ = 512', '-'],



    "rank_basic":                        ["#d95f0e", '^', 1, r'basic', ':'],
    "rank_bch":                           ["#fec44f", 'd', 1, r'bch', ':'],
    "rank_cf":                            ["#8856a7", 'v', 1, r'cf', ':'],

    "select_basic_128_4096":                     ["#d95f0e", '^', 1, r'basic_128_4096', '--'],
    "select_basic_512_8192":                     ["#d95f0e", '^', 1, r'basic_512_8192', ':'],
    "select_bch_128_4096":                       ["#fec44f", 'd', 1, r'bch_128_4096', '--'],
    "select_bch_512_8192":                       ["#fec44f", 'd', 1, r'bch_512_8192', ':'],
    "select_mpe1_128_4096":                      ["#8856a7", 'v', 1, r'mpe1', '-'],
    "select_mpe2_128_4096":                      ["#8856a7", 'v', 1, r'mpe2', '--'],
    "select_mpe3_128_4096":                      ["#8856a7", 'v', 1, r'mpe3', ':'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.plot(x[0:len(timings)], [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                marker=I[1],
                markersize=m, linestyle=I[4])
    )


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.fill_between(x[0:len(timings)], [t[0] for t in timings], [t[2] for t in timings],
        zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1)
    )

# ncol = 1 if len(args.types) <= 3 else 2

ncol = 3

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> dynamic_rank_select_paper copy/results_and/kanda/results_for_compressed_on_macbook/plots.sh <==
python3 plot_timings.py results_release.rank.10.txt compressed_rank_10 rank 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' rank_basic rank_bch rank_cf
python3 plot_timings.py results_release.rank.50.txt compressed_rank_50 rank 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' rank_basic rank_bch rank_cf
python3 plot_timings.py results_release.select.10.txt compressed_select_10 select 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' select_basic_128_4096 select_basic_512_8192 select_bch_128_4096 select_bch_512_8192 select_mpe1_128_4096 select_mpe2_128_4096 select_mpe3_128_4096
python3 plot_timings.py results_release.select.50.txt compressed_select_50 select 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' select_basic_128_4096 select_basic_512_8192 select_bch_128_4096 select_bch_512_8192 select_mpe1_128_4096 select_mpe2_128_4096 select_mpe3_128_4096


==> dynamic_rank_select_paper copy/scripts/make_plots.sh <==
#!/bin/bash

# $1 --> directory with results

/usr/bin/python3 plot_timings.py $1/results_release_powers_of_two.sum.txt    $1/sum    sum     0 17  avx2::segment_tree avx512::segment_tree ByteF ByteL FixedF FixedL
/usr/bin/python3 plot_timings.py $1/results_release_powers_of_two.update.txt $1/update update  0 17  avx2::segment_tree avx512::segment_tree ByteF ByteL FixedF FixedL
/usr/bin/python3 plot_timings.py $1/results_release_powers_of_two.search.txt $1/search search  0 17  avx2::segment_tree avx512::segment_tree ByteF ByteL FixedF FixedL

# /usr/bin/python3 plot_timings.py $1/results_release.rank256.txt   $1/rank256   rank256   0 25 NOCPU_loop SSE4_2_POPCNT_loop SSE4_2_POPCNT_independent_counts SSE4_2_POPCNT_dependent_counts AVX2_POPCNT_if_set_epi64 AVX2_POPCNT_dependent_counts
# /usr/bin/python3 plot_timings.py $1/results_release.select256.txt $1/select256 select256 0 25 NOCPU_SDSL NOCPU_BROADWORD BMI1_TZCNT_SDSL SSE4_2_POPCNT_BROADWORD BMI2_PDEP_TZCNT AVX2_POPCNT_if_set_epi64 AVX2_POPCNT_AVX512_PREFIX_SUM





# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.rank.txt   $1/rank   rank   0 24 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_256<avx512::segment_tree,builtin_loop,builtin_loop_pdep>' 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>'
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.select.txt $1/select select 0 24 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,avx2_avx512_pdep>'
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.flip.txt   $1/flip   flip   0 24 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>'



# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.final_rank.txt   $1/immutable_rank   rank   0 24 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' succinct_rank9 sdsl_rank9_bis sdsl_il poppy
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.final_select.txt $1/immutable_select select 0 24 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' succinct_hinted succinct_darray poppy sdsl_mcl
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.final_flip.txt   $1/final_flip   flip   0 24 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>'


==> dynamic_rank_select_paper copy/scripts/plot_space.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()

ax.set_ylabel('bytes/element', fontsize=10)
ax.set_xlabel('array size', fontsize=10)
ax.set_xscale('log', basex=2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["space"]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(10, 24 + 1):
    n = pow(2, i)
    x.append(n)

max = 4.0
num_ticks = 21
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(float(i * spany))
ax.yaxis.set_ticks(yticks)

plt.ylim(min - 0.2, max + 0.2)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {
    "avx2::segment_tree":                ["#e41a1c", 'o', 1, r'Segment-Tree with AVX2', '-'],
    "avx512::segment_tree":              ["#377eb8", 's', 1, r'Segment-Tree with AVX-512', '-'],
    "ByteF":                             ["#4daf4a", '^', 1, r'ByteF', '-'],

    "ByteL":                             ["#fec44f", 's', 1, r'ByteL', '-'],
    "FixedF":                            ["#d95f0e", 's', 1, r'FixedF', '-'],
    "FixedL":                            ["#8856a7", 's', 1, r'FixedL', '-'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    lines.append(ax.plot(x, y[args.types[i]][2:], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                         marker=I[1],
                         markersize=m, linestyle=I[4]))

ncol = 1
ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper right',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> dynamic_rank_select_paper copy/scripts/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('array size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(8 + args.from_point, 8 + args.to_point):
    n = pow(2, i)
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {
    "avx2::segment_tree":                ["#e41a1c", 'o', 1, r'Segment-Tree with AVX2', '-'],
    "avx512::segment_tree":              ["#377eb8", 's', 1, r'Segment-Tree with AVX-512', '-'],

    "ByteF":                             ["#4daf4a", '^', 1, r'ByteF', '-'],
    "ByteL":                             ["#fec44f", 'v', 1, r'ByteL', '-'],
    "FixedF":                            ["#d95f0e", '^', 1, r'FixedF', ':'],
    "FixedL":                            ["#8856a7", 'v', 1, r'FixedL', ':'],




    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B256_avx512_builtin+unrolled_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B256_avx512_builtin+loop_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,avx2_avx512_pdep>':                 ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,avx2_avx512_pdep>':               ["#4daf4a", '^', 1, r'B256_avx512_builtin+unrolled_SIMD+SIMD+pdep', '-'],

    # 'mutable_bitmap_512<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B512_avx512_builtin+unrolled_builtin+loop+pdep', ':'],
    # 'mutable_bitmap_512<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B512_avx512_builtin+loop_builtin+loop+pdep', ':'],



    'mutable_bitmap_64<avx512::segment_tree>':              ["#4daf4a", 'X', 1, r'$B$ = 64', '-'],
    'mutable_bitmap_256<avx512::segment_tree>':             ["#e41a1c", 'o', 1, r'$B$ = 256', '-'],
    'mutable_bitmap_512<avx512::segment_tree>':             ["#377eb8", 's', 1, r'$B$ = 512', '-'],



    "succinct_rank9":                            ["#d95f0e", '^', 1, r'Rank9', ':'],
    "succinct_hinted":                           ["#d95f0e", '^', 1, r'Hinted', ':'],
    "succinct_darray":                           ["#fec44f", 'd', 1, r'DArray', ':'],
    "poppy":                                     ["#8856a7", 'v', 1, r'CS-Poppy', ':'],



    "sdsl_il":                                   ["#d95f0e", '^', 1, r'IL', '--'],
    "sdsl_mcl":                                  ["#d95f0e", '^', 1, r'MCL', '--'],
    "sdsl_rank9":                                ["#fec44f", 'd', 1, r'Sdsl_Rank9', '--'],
    "sdsl_rank9_bis":                            ["#8856a7", 'v', 1, r'Rank9.v2', '--'],

}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.plot(x[0:len(timings)], [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                marker=I[1],
                markersize=m, linestyle=I[4])
    )


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.fill_between(x[0:len(timings)], [t[0] for t in timings], [t[2] for t in timings],
        zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1)
    )

# ncol = 1 if len(args.types) <= 3 else 2

ncol = 1

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> dynamic_rank_select_paper copy/scripts/powers.py <==
import math
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages


base = math.pow(10, 1.0 / 10)
x = []
y = []
for i in range(24, 91):
    n = math.floor(math.pow(base, i))
    x.append(n)
    y.append(i)

print(x)

fig, ax = plt.subplots(figsize = (10,2.5)) # 4,4
plt.margins(0.02)
ax.set_xscale('log', basex = 2)
ax.plot(x, y, marker = 'd')



xlabels = []
n = 8;
max_n = x[len(x)-1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 2
ax.xaxis.set_ticks(xlabels
    # , ['%.1f' % x for x in yticks]
)



pp = PdfPages('test.pdf')
pp.savefig(bbox_inches = 'tight')
pp.close()

==> dynamic_rank_select_paper copy/search128.cpp <==
std::pair<uint64_t, uint64_t> search(uint64_t x) const {
  uint64_t i = 0;
  __m256i cmp1 = _mm256_cmpgt_epi32(_mm256_loadu_si256((__m256i const*)summary),
                                    _mm256_set1_epi32(x));
  i = index_fs<32>(cmp1) - 1;
  x -= summary[i];
  i *= 16;
  __m256i cmp2 = _mm256_cmpgt_epi16(_mm256_loadu_si256((__m256i const*)(keys + i)),
                                    _mm256_set1_epi16(x));
  i += index_fs<16>(cmp2);
  return {i, i ? sum(i - 1) : 0};
}

==> dynamic_rank_select_paper copy/select256_avx512.hpp <==
uint64_t select256(uint64_t const* x, uint64_t i) {
  __m256i X = _mm256_loadu_si256((__m256i const*)x);
  __m256i C = popcount_avx2(X);
  __m256i S = prefix_sum_256(C);
  __mmask8 msk_pred = _mm256_cmple_epi64_mask(S, _mm256_set_epi64x(i, i, i, i));
  uint8_t j = popcount_8u(msk_pred);
  uint64_t dst_S[5] = {0ULL};
  _mm256_storeu_si256((__m256i*)(dst_S + 1), S);
  return j * 64 + select64(x[j], i - dst_S[j]);
}

uint64_t select64(uint64_t x, uint64_t i) {
  return _tzcnt_u64(_pdep_u64(1ULL << i, x));
}


==> dynamic_rank_select_paper copy/update128.cpp <==
void update(uint64_t i, bool sign) {
  if (i == fanout) return;
  uint64_t j = i / 16, k = i % 16;
  __m256i s1 = _mm256_load_si256((__m256i const*)T_summary + j + sign * 8);
  __m256i r1 = _mm256_add_epi32(_mm256_loadu_si256((__m256i const*)summary), s1);
  _mm256_storeu_si256((__m256i*)summary, r1);
  __m256i s2 = _mm256_load_si256((__m256i const*)T_segment + k + sign * 16);
  __m256i r2 = _mm256_add_epi16(_mm256_loadu_si256((__m256i const*)(keys + j * 16)), s2);
  _mm256_storeu_si256((__m256i*)(keys + j * 16), r2);
}

==> latex/mutable_bitmap.hpp <==
template <typename SearchablePrefixSums, typename BlockType>
struct mutable_bitmap {
  static const uint64_t block_size = BlockType::block_size;
  static const uint64_t words_in_block = block_size / 64;

  void build(uint64_t const* in, uint64_t num_64bit_words) {
    uint64_t num_blocks = ceil(static_cast<double>(num_64bit_words) / words_in_block);
    vector<uint16_t> counts;
    counts.reserve(num_blocks);
    bits.resize(words_in_block * num_blocks, 0);
    memcpy(bits.data(), in, num_64bit_words * sizeof(uint64_t));
    for (uint64_t i = 0; i != bits.size(); i += words_in_block) {
      uint16_t val = 0;
      for (uint64_t j = 0; j != words_in_block; ++j) {
        val += __builtin_popcountll(bits[i + j]);  // number of bits set in bits[i + j]
      }
      counts.push_back(val);
    }
    index.build(counts.data(), counts.size());
  }

  inline bool access(uint64_t i) const;  // returns the i-th bit

  void flip(uint64_t i) {
    bool bit = access(i);
    uint64_t word = i / 64, offset = i % 64, block = i / block_size;
    bits[word] ^= 1ULL << offset;
    index.update(block, bit);
  }

  uint64_t rank(uint64_t i) const {
    uint64_t block = i / block_size, offset = i % block_size;
    return (block ? index.sum(block - 1) : 0) +
           BlockType::rank(&bits[words_in_block * block], offset);
  }

  uint64_t select(uint64_t i) const {
    auto [block, sum] = index.search(i);
    uint64_t offset = i - sum;  // i - index.sum(block - 1);
    return block_size * block + BlockType::select(&bits[words_in_block * block], offset);
  }

  private:
  SearchablePrefixSums index;
  vector<uint64_t> bits;
};

==> latex/prefixsum_avx512.hpp <==
__m256i prefix_sum_256(__m256i C) {
  static const int idx1 = _MM_SHUFFLE(2, 1, 0, 3);
  static const int idx2 = _MM_SHUFFLE(1, 0, 3, 2);
  C = _mm256_add_epi64(C, _mm256_maskz_permutex_epi64(0b11111110, C, idx1));
  C = _mm256_add_epi64(C, _mm256_maskz_permutex_epi64(0b11111100, C, idx2));
  return C;
}

__m512i prefix_sum_512(__m512i C) {
  static const __m512i idx1 = _mm512_set_epi64(6, 5, 4, 3, 2, 1, 0, 7);
  static const __m512i idx2 = _mm512_set_epi64(5, 4, 3, 2, 1, 0, 7, 6);
  static const __m512i idx3 = _mm512_set_epi64(3, 2, 1, 0, 7, 6, 5, 4);
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11111110, idx1, C));
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11111100, idx2, C));
  C = _mm512_add_epi64(C, _mm512_maskz_permutexvar_epi64(0b11110000, idx3, C));
  return C;
}


==> latex/search128.cpp <==
std::pair<uint64_t, uint64_t> search(uint64_t x) const {
  uint64_t i = 0;
  __m256i cmp1 = _mm256_cmpgt_epi32(_mm256_loadu_si256((__m256i const*)summary),
                                    _mm256_set1_epi32(x));
  i = index_fs<32>(cmp1) - 1;
  x -= summary[i];
  i *= 16;
  __m256i cmp2 = _mm256_cmpgt_epi16(_mm256_loadu_si256((__m256i const*)(keys + i)),
                                    _mm256_set1_epi16(x));
  i += index_fs<16>(cmp2);
  return {i, i ? sum(i - 1) : 0};
}

==> latex/select256_avx512.hpp <==
uint64_t select256(uint64_t const* x, uint64_t i) {
  __m256i X = _mm256_loadu_si256((__m256i const*)x);
  __m256i C = popcount_avx2(X);
  __m256i S = prefix_sum_256(C);
  __mmask8 msk_pred = _mm256_cmple_epi64_mask(S, _mm256_set_epi64x(i, i, i, i));
  uint8_t j = popcount_8u(msk_pred);
  uint64_t dst_S[5] = {0ULL};
  _mm256_storeu_si256((__m256i*)(dst_S + 1), S);
  return j * 64 + select64(x[j], i - dst_S[j]);
}

uint64_t select64(uint64_t x, uint64_t i) {
  return _tzcnt_u64(_pdep_u64(1ULL << i, x));
}


==> latex/update128.cpp <==
void update(uint64_t i, bool sign) {
  if (i == fanout) return;
  uint64_t j = i / 16, k = i % 16;
  __m256i s1 = _mm256_load_si256((__m256i const*)T_summary + j + sign * 8);
  __m256i r1 = _mm256_add_epi32(_mm256_loadu_si256((__m256i const*)summary), s1);
  _mm256_storeu_si256((__m256i*)summary, r1);
  __m256i s2 = _mm256_load_si256((__m256i const*)T_segment + k + sign * 16);
  __m256i r2 = _mm256_add_epi16(_mm256_loadu_si256((__m256i const*)(keys + j * 16)), s2);
  _mm256_storeu_si256((__m256i*)(keys + j * 16), r2);
}

==> results_and/compressed/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('bitmap size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(9 + args.from_point, 9 + args.to_point):
    n = pow(2, i)
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {


    'mutable_bitmap_64<avx512::segment_tree>':              ["#4daf4a", 'X', 1, r'$B$ = 64', '-'],
    'mutable_bitmap_256<avx512::segment_tree>':             ["#e41a1c", 'o', 1, r'$B$ = 256', '-'],
    'mutable_bitmap_512<avx512::segment_tree>':             ["#377eb8", 's', 1, r'$B$ = 512', '-'],


    "rank_basic":                        ["#d95f0e", '^', 1, r'basic', '-'],
    "rank_bch":                           ["#fec44f", 'd', 1, r'bch', '--'],
    "rank_cf":                            ["#fec44f", 'v', 1, r'cf', ':'],
    "rank_mpe1":                      ["#8856a7", 'v', 1, r'mpe1', '-'],
    "rank_mpe2":                      ["#8856a7", 'v', 1, r'mpe2', '--'],
    "rank_mpe3":                      ["#8856a7", 'v', 1, r'mpe3', ':'],


    "select_basic_128_4096":                     ["#d95f0e", '^', 1, r'basic-128-4K', '--'],
    "select_basic_512_8192":                     ["#d95f0e", '^', 1, r'basic-512-8K', ':'],
    "select_bch_128_4096":                       ["#fec44f", 'd', 1, r'bch-128-4K', '--'],
    "select_bch_512_8192":                       ["#fec44f", 'd', 1, r'bch-512-8K', ':'],
    "select_mpe1_128_4096":                      ["#8856a7", 'v', 1, r'mpe1-128-4K', '-'],
    "select_mpe2_128_4096":                      ["#8856a7", 'v', 1, r'mpe2-128-4K', '--'],
    "select_mpe3_128_4096":                      ["#8856a7", 'v', 1, r'mpe3-128-4K', ':'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.plot(x[0:len(timings)], [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                marker=I[1],
                markersize=m, linestyle=I[4])
    )


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.fill_between(x[0:len(timings)], [t[0] for t in timings], [t[2] for t in timings],
        zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1)
    )

# ncol = 1 if len(args.types) <= 3 else 2

ncol = 4

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> results_and/compressed/plots.sh <==
/usr/bin/python3 plot_timings.py compressed_bitmap.rank.txt compressed_rank rank 0 25 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' rank_basic rank_bch rank_cf rank_mpe1 rank_mpe2 rank_mpe3
/usr/bin/python3 plot_timings.py compressed_bitmap.select.txt compressed_select select 0 25 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' select_basic_128_4096 select_basic_512_8192 select_bch_128_4096 select_bch_512_8192 select_mpe1_128_4096 select_mpe2_128_4096 select_mpe3_128_4096

==> results_and/kanda/plot_rs_256_512.sh <==
CMD=/usr/bin/python3
# OLD
# $CMD plot_timings.py results_release.rank256.txt rank256 rank 0 25 8 broadword_loop broadword_unrolled builtin_loop builtin_unrolled avx2_unrolled avx2_parallel
# $CMD plot_timings.py results_release.rank512.txt rank512 rank 0 24 9 broadword_loop broadword_unrolled builtin_loop builtin_unrolled avx512_unrolled avx512_parallel
# $CMD plot_timings.py results_release.select256.txt select256 select 0 25 8 broadword_loop_sdsl broadword_loop_succinct builtin_loop_sdsl builtin_loop_succinct builtin_loop_pdep builtin_avx512_pdep avx2_avx512_pdep
# $CMD plot_timings.py results_release.select512.txt select512 select 0 24 9 broadword_loop_sdsl broadword_loop_succinct builtin_loop_sdsl builtin_loop_succinct builtin_loop_pdep builtin_avx512_pdep avx512_avx512_pdep




# NEW
$CMD plot_timings.py results_release.rank256.txt ../../figs/rank256 rank 0 24 9 builtin_loop builtin_unrolled avx2_parallel
$CMD plot_timings.py results_release.rank512.txt ../../figs/rank512 rank 0 24 9 builtin_loop builtin_unrolled avx512_parallel

$CMD plot_timings.py results_release.select256.txt ../../figs/select256 select 0 24 9 builtin_loop_pdep builtin_avx512_pdep avx2_avx512_pdep
$CMD plot_timings.py results_release.select512.txt ../../figs/select512 select 0 24 9 builtin_loop_pdep builtin_avx512_pdep avx512_avx512_pdep


==> results_and/kanda/plot_steps.sh <==
CMD=/usr/bin/python3
$CMD plot_timings.py results_release.popcnt256.txt ../../figs/popcount256 popcount 0 24 9 broadword builtin avx2
$CMD plot_timings.py results_release.popcnt512.txt ../../figs/popcount512 popcount 0 24 9 broadword builtin avx512

$CMD plot_timings.py results_release.prefixsum256.txt ../../figs/prefixsum256 prefix-sum 0 24 9 loop unrolled parallel
$CMD plot_timings.py results_release.prefixsum512.txt ../../figs/prefixsum512 prefix-sum 0 24 9 loop unrolled parallel

$CMD plot_timings.py results_release.search256.txt ../../figs/search256 search 0 24 9 loop avx512
$CMD plot_timings.py results_release.search512.txt ../../figs/search512 search 0 24 9 loop avx512

$CMD plot_timings.py results_release.select64.txt ../../figs/select64 select-in-word 0 24 9 sse4_sdsl sse4_succinct pdep

==> results_and/kanda/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('start_bits', type=int,
                    help="The starting #bits")  # instead of 8
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('bitmap size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []

for i in range(args.start_bits + args.from_point, args.start_bits + args.to_point):
    n = pow(2, i)
    x.append(n)

# x = []
# base = math.pow(10, 1.0 / 10)
# for i in range(24 + args.from_point, 24 + args.to_point): # max is 91
#     n = math.floor(math.pow(base, i))
#     x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {


    ### popcount/prefixsum/loop/select64
    "broadword":                        ["#e41a1c", 'o', 1, r'broadword', '-'],
    "builtin":                          ["#377eb8", 's', 1, r'builtin', '-'],
    "avx2":                             ["#4daf4a", '^', 1, r'SIMD', '-'],
    "avx512":                           ["#4daf4a", '^', 1, r'SIMD', '-'],

    "loop":                             ["#e41a1c", 'o', 1, r'loop', '-'],
    "unrolled":                         ["#377eb8", 's', 1, r'unrolled', '-'],
    "parallel":                         ["#4daf4a", '^', 1, r'SIMD', '-'],

    "sse4_sdsl":                        ["#e41a1c", 'o', 1, r'broadword-sdsl', '-'],
    "sse4_succinct":                    ["#377eb8", 's', 1, r'broadword-succinct', '-'],
    "pdep":                             ["#4daf4a", '^', 1, r'pdep', '-'],




    ### RANK256/512 ###
    "broadword_loop":                   ["#e41a1c", 's', 1, r'broadword+loop', '-'],
    "broadword_unrolled":               ["#377eb8", 's', 1, r'broadword+unrolled', '-'],
    "builtin_loop":                     ["#e41a1c", 'o', 1, r'builtin+loop', '-'],
    "builtin_unrolled":                 ["#377eb8", 's', 1, r'builtin+unrolled', '-'],
    "builtin_parallel":                 ["#377eb8", 's', 1, r'builtin+SIMD', '-'],
    "avx2_loop":                        ["#e41a1c", 's', 1, r'SIMD+loop', '-'],
    "avx2_unrolled":                    ["#d95f0e", 's', 1, r'SIMD+unrolled', '-'],
    "avx2_parallel":                    ["#4daf4a", '^', 1, r'SIMD+SIMD', '-'],
    "avx512_loop":                      ["#e41a1c", 's', 1, r'SIMD+loop', '-'],
    "avx512_unrolled":                  ["#d95f0e", 's', 1, r'SIMD+unrolled', '-'],
    "avx512_parallel":                  ["#4daf4a", '^', 1, r'SIMD+SIMD', '-'],

    ### SEL256/512 ###
    "broadword_loop_sdsl":              ["#e41a1c", 's', 1, r'broadword+loop+broadword-sdsl', '-'],
    "broadword_loop_succinct":          ["#377eb8", 's', 1, r'broadword+loop+broadword-succinct', '-'],
    "builtin_loop_sdsl":                ["#4daf4a", 's', 1, r'builtin+loop+broadword-sdsl', '-'],
    "builtin_loop_succinct":            ["#fec44f", 's', 1, r'builtin+loop+broadword-succinct', '-'],
    "builtin_loop_pdep":                ["#e41a1c", 'o', 1, r'builtin+loop+pdep', '-'],
    "builtin_avx512_pdep":              ["#377eb8", 's', 1, r'builtin+SIMD+pdep', '-'],
    "avx2_avx512_pdep":                 ["#4daf4a", '^', 1, r'SIMD+SIMD+pdep', '-'],
    "avx512_avx512_pdep":               ["#4daf4a", '^', 1, r'SIMD+SIMD+pdep', '-'],


    "SSE4_2_POPCNT_64":     ["#000000", 's', 1, r'SSE4_2_POPCNT_64', '-'],
    "SSE4_2_POPCNT_256":    ["#377eb8", 's', 1, r'SSE4_2_POPCNT_256', '-'],

    "BMI2_PDEP_TZCNT_64":                 ["#000000", 's', 1, r'BMI2_PDEP_TZCNT_64', '-'],
    "BMI2_PDEP_TZCNT_256":                ["#ffff33", 's', 1, r'BMI2_PDEP_TZCNT_256', '-'],
    "AVX2_POPCNT_AVX512_PREFIX_SUM_256":  ["#a65628", 's', 1, r'AVX2_POPCNT_AVX512_PREFIX_SUM_256', '-'],

    "mbitvec_64_avx512":                 ["#e41a1c", 's', 1, r'mbitvec_64_avx512', '-'],
    "mbitvec_256_avx512_BMI2_PDEP_TZCNT":                 ["#377eb8", 's', 1, r'mbitvec_256_avx512_BMI2_PDEP_TZCNT', '-'],
    "mbitvec_256_avx512_AVX2_POPCNT_AVX512_PREFIX_SUM":                 ["#984ea3", 's', 1, r'mbitvec_256_avx512_AVX2_POPCNT_AVX512_PREFIX_SUM', '-'],
    "mbitvec_64_avx512_searchonly":                 ["#ff7f00", 's', 1, r'mbitvec_64_avx512_searchonly', '-'],
    "mbitvec_256_avx512_searchonly":                 ["#ffff33", 's', 1, r'mbitvec_256_avx512_searchonly', '-'],


    "mutable_bitvector<avx2::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#e41a1c", 's', 1, r'mutable_bitmap_256_avx2_PDEP_TZCNT', '-'],
    "mutable_bitvector<avx512::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#377eb8", 's', 1, r'mutable_bitmap_256_avx512_PDEP_TZCNT', '-'],
    "mutable_bitvector<avx512::segment_tree,SSE4_2_POPCNT,AVX2_POPCNT_AVX512_PREFIX_SUM>": ["#d95f0e", 's', 1, r'mutable_bitmap_256_avx512_AVX2_POPCNT_AVX512_PREFIX_SUM', '-'],

    "mutable_bitvector_64<avx2::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#4daf4a", 's', 1, r'mutable_bitmap_64_avx2_PDEP_TZCNT', '-'],
    "mutable_bitvector_64<avx512::segment_tree,SSE4_2_POPCNT,BMI2_PDEP_TZCNT>": ["#fec44f", 's', 1, r'mutable_bitmap_64_avx512_PDEP_TZCNT', '-'],



    "sdsl_v": ["#4daf4a", 's', 1, r'SDSL_RankV', '-'],
    "sdsl_v5": ["#984ea3", 's', 1, r'SDSL_RankV5', '-'],
    "sdsl_mcl": ["#377eb8", 's', 1, r'SDSL_MCL', '-'],
    "sdsl_il": ["#ff7f00", 's', 1, r'SDSL_IL', '-'],
    "succinct_v": ["#ffff33", 's', 1, r'Succinct_RankV', '-'],
    "succinct_hbs": ["#ffff33", 's', 1, r'Succinct_HBS', '-'],
    "succinct_darray": ["#ffc0cb", 's', 1, r'Succinct_DArray', '-'],
    "poppy": ["#a65628", 's', 1, r'Poppy', '-'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.plot(x, [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                         marker=I[1],
                         markersize=m, linestyle=I[4]))


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(ax.fill_between(x, [t[0] for t in timings], [
                 t[2] for t in timings], zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1))

ncol = 1

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> results_and/kanda/plots.sh <==
python plot_timings.py results_release.immutable_rank.txt immutable_rank rank 0 25 avx512::segment_tree sdsl_v sdsl_v5 sdsl_il succinct_v poppy
python plot_timings.py results_release.immutable_select.txt immutable_select select 0 25 avx512::segment_tree sdsl_mcl succinct_hbs succinct_darray poppy

==> results_and/kanda/print_perc.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()

y = {}
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]


# compute the percentage of increase in runtime of all other types with respect to the first type
perc = {}
base = y[args.types[0]]
for i in range(1, len(args.types)):
    type = args.types[i]
    print(type)
    p = []
    for j in range(len(y[type])):
        p.append(((y[type][j][1] - base[j][1]) * 100.0) / base[j][1])
    perc[type] = p

print(perc)

==> results_and/kanda/results_for_compressed_on_macbook/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('bitmap size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(9 + args.from_point, 9 + args.to_point):
    n = pow(2, i)
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {
    "avx2::segment_tree":                ["#e41a1c", 'o', 1, r'Segment-Tree with AVX2', '-'],
    "avx512::segment_tree":              ["#377eb8", 's', 1, r'Segment-Tree with AVX-512', '-'],

    "ByteF":                             ["#4daf4a", '^', 1, r'ByteF', '-'],
    "ByteL":                             ["#fec44f", 'v', 1, r'ByteL', '-'],
    "FixedF":                            ["#d95f0e", '^', 1, r'FixedF', ':'],
    "FixedL":                            ["#8856a7", 'v', 1, r'FixedL', ':'],




    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B256_avx512_builtin+unrolled_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B256_avx512_builtin+loop_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,avx2_avx512_pdep>':                 ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,avx2_avx512_pdep>':               ["#4daf4a", '^', 1, r'B256_avx512_builtin+unrolled_SIMD+SIMD+pdep', '-'],

    # 'mutable_bitmap_512<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B512_avx512_builtin+unrolled_builtin+loop+pdep', ':'],
    # 'mutable_bitmap_512<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B512_avx512_builtin+loop_builtin+loop+pdep', ':'],



    'mutable_bitmap_64<avx512::segment_tree>':              ["#4daf4a", 'X', 1, r'$B$ = 64', '-'],
    'mutable_bitmap_256<avx512::segment_tree>':             ["#e41a1c", 'o', 1, r'$B$ = 256', '-'],
    'mutable_bitmap_512<avx512::segment_tree>':             ["#377eb8", 's', 1, r'$B$ = 512', '-'],



    "rank_basic":                        ["#d95f0e", '^', 1, r'basic', ':'],
    "rank_bch":                           ["#fec44f", 'd', 1, r'bch', ':'],
    "rank_cf":                            ["#8856a7", 'v', 1, r'cf', ':'],

    "select_basic_128_4096":                     ["#d95f0e", '^', 1, r'basic_128_4096', '--'],
    "select_basic_512_8192":                     ["#d95f0e", '^', 1, r'basic_512_8192', ':'],
    "select_bch_128_4096":                       ["#fec44f", 'd', 1, r'bch_128_4096', '--'],
    "select_bch_512_8192":                       ["#fec44f", 'd', 1, r'bch_512_8192', ':'],
    "select_mpe1_128_4096":                      ["#8856a7", 'v', 1, r'mpe1', '-'],
    "select_mpe2_128_4096":                      ["#8856a7", 'v', 1, r'mpe2', '--'],
    "select_mpe3_128_4096":                      ["#8856a7", 'v', 1, r'mpe3', ':'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.plot(x[0:len(timings)], [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                marker=I[1],
                markersize=m, linestyle=I[4])
    )


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.fill_between(x[0:len(timings)], [t[0] for t in timings], [t[2] for t in timings],
        zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1)
    )

# ncol = 1 if len(args.types) <= 3 else 2

ncol = 3

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> results_and/kanda/results_for_compressed_on_macbook/plots.sh <==
python3 plot_timings.py results_release.rank.10.txt compressed_rank_10 rank 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' rank_basic rank_bch rank_cf
python3 plot_timings.py results_release.rank.50.txt compressed_rank_50 rank 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' rank_basic rank_bch rank_cf
python3 plot_timings.py results_release.select.10.txt compressed_select_10 select 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' select_basic_128_4096 select_basic_512_8192 select_bch_128_4096 select_bch_512_8192 select_mpe1_128_4096 select_mpe2_128_4096 select_mpe3_128_4096
python3 plot_timings.py results_release.select.50.txt compressed_select_50 select 0 25 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' select_basic_128_4096 select_basic_512_8192 select_bch_128_4096 select_bch_512_8192 select_mpe1_128_4096 select_mpe2_128_4096 select_mpe3_128_4096


==> scripts/make_plots.sh <==
#!/bin/bash

# $1 --> directory with results

/usr/bin/python3 plot_timings.py $1/results_release_powers_of_two.sum.txt    $1/sum    sum     0 17  avx2::segment_tree avx512::segment_tree ByteF ByteL FixedF FixedL
/usr/bin/python3 plot_timings.py $1/results_release_powers_of_two.update.txt $1/update update  0 17  avx2::segment_tree avx512::segment_tree ByteF ByteL FixedF FixedL
/usr/bin/python3 plot_timings.py $1/results_release_powers_of_two.search.txt $1/search search  0 17  avx2::segment_tree avx512::segment_tree ByteF ByteL FixedF FixedL

# /usr/bin/python3 plot_timings.py $1/results_release.rank256.txt   $1/rank256   rank256   0 25 NOCPU_loop SSE4_2_POPCNT_loop SSE4_2_POPCNT_independent_counts SSE4_2_POPCNT_dependent_counts AVX2_POPCNT_if_set_epi64 AVX2_POPCNT_dependent_counts
# /usr/bin/python3 plot_timings.py $1/results_release.select256.txt $1/select256 select256 0 25 NOCPU_SDSL NOCPU_BROADWORD BMI1_TZCNT_SDSL SSE4_2_POPCNT_BROADWORD BMI2_PDEP_TZCNT AVX2_POPCNT_if_set_epi64 AVX2_POPCNT_AVX512_PREFIX_SUM





# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.rank.txt   $1/rank   rank   0 24 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_256<avx512::segment_tree,builtin_loop,builtin_loop_pdep>' 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>'
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.select.txt $1/select select 0 24 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,avx2_avx512_pdep>'
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.flip.txt   $1/flip   flip   0 24 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>' 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>'



# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.final_rank.txt   $1/immutable_rank   rank   0 24 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' succinct_rank9 sdsl_rank9_bis sdsl_il poppy
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.final_select.txt $1/immutable_select select 0 24 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>' succinct_hinted succinct_darray poppy sdsl_mcl
# /usr/bin/python3 plot_timings.py $1/mutable_bitmap.final_flip.txt   $1/final_flip   flip   0 24 'mutable_bitmap_64<avx512::segment_tree>' 'mutable_bitmap_256<avx512::segment_tree>' 'mutable_bitmap_512<avx512::segment_tree>'


==> scripts/plot_space.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()

ax.set_ylabel('bytes/element', fontsize=10)
ax.set_xlabel('array size', fontsize=10)
ax.set_xscale('log', basex=2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["space"]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(10, 24 + 1):
    n = pow(2, i)
    x.append(n)

max = 4.0
num_ticks = 21
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(float(i * spany))
ax.yaxis.set_ticks(yticks)

plt.ylim(min - 0.2, max + 0.2)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {
    "avx2::segment_tree":                ["#e41a1c", 'o', 1, r'Segment-Tree with AVX2', '-'],
    "avx512::segment_tree":              ["#377eb8", 's', 1, r'Segment-Tree with AVX-512', '-'],
    "ByteF":                             ["#4daf4a", '^', 1, r'ByteF', '-'],

    "ByteL":                             ["#fec44f", 's', 1, r'ByteL', '-'],
    "FixedF":                            ["#d95f0e", 's', 1, r'FixedF', '-'],
    "FixedL":                            ["#8856a7", 's', 1, r'FixedL', '-'],
}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    lines.append(ax.plot(x, y[args.types[i]][2:], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                         marker=I[1],
                         markersize=m, linestyle=I[4]))

ncol = 1
ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper right',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> scripts/plot_timings.py <==
#!/bin/python

import sys
import json
import argparse
import math
import numpy as np
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.ticker import FuncFormatter

fig, ax = plt.subplots(figsize=(9, 3.5))  # 4,2.5
plt.margins(0.02)

parser = argparse.ArgumentParser()
parser.add_argument('input_filename', type=str, help="Input json filename.")
parser.add_argument('output_filename', type=str, help="Output filename.")
parser.add_argument('operation', type=str,
                    help="Operation. Either Sum or Update")
parser.add_argument('from_point', type=int,
                    help="From point of index 'from_point'.")
parser.add_argument('to_point', type=int, help="To point of index 'to_point'.")
parser.add_argument('types', metavar='types', type=str, nargs='+',
                    help='types to plot')

args = parser.parse_args()


ax.set_ylabel('nanosecs/' + args.operation, fontsize=10
              # , fontweight='bold'
              )
ax.set_xlabel('array size', fontsize=10)
ax.set_xscale('log', basex=2)
# ax.set_yscale('log', basey = 2)

y = {}
min = np.Inf
max = -np.Inf
with open(args.input_filename) as f:
    for line in f:
        parsed_line = json.loads(line)
        type = parsed_line["type"]
        if type in args.types:
            y[type] = parsed_line["timings"][args.from_point:args.to_point]
            m = np.min(y[type])
            if m < min:
                min = m
            mm = np.max(y[type])
            if mm > max:
                max = mm

x = []
for i in range(8 + args.from_point, 8 + args.to_point):
    n = pow(2, i)
    x.append(n)

num_ticks = 8
spany = (max + 0.01 * (max - min)) / num_ticks
yticks = []
for i in range(0, num_ticks + 1):
    yticks.append(int(i * spany))
ax.yaxis.set_ticks(yticks)

xlabels = []
n = int(math.log2(x[0]))
max_n = x[len(x) - 1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 1  # 2
ax.xaxis.set_ticks(xlabels)

ax.tick_params(axis="x", labelsize=9)
ax.tick_params(axis="y", labelsize=9)
m = 4

gray = '#969696'

info = {
    "avx2::segment_tree":                ["#e41a1c", 'o', 1, r'Segment-Tree with AVX2', '-'],
    "avx512::segment_tree":              ["#377eb8", 's', 1, r'Segment-Tree with AVX-512', '-'],

    "ByteF":                             ["#4daf4a", '^', 1, r'ByteF', '-'],
    "ByteL":                             ["#fec44f", 'v', 1, r'ByteL', '-'],
    "FixedF":                            ["#d95f0e", '^', 1, r'FixedF', ':'],
    "FixedL":                            ["#8856a7", 'v', 1, r'FixedL', ':'],




    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B256_avx512_builtin+unrolled_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B256_avx512_builtin+loop_builtin+loop+pdep', '-'],
    # 'mutable_bitmap_256<avx2::segment_tree,builtin_unrolled,avx2_avx512_pdep>':                 ["#e41a1c", 'o', 1, r'mutable_bitmap_256_avx2', '-'],
    # 'mutable_bitmap_256<avx512::segment_tree,builtin_unrolled,avx2_avx512_pdep>':               ["#4daf4a", '^', 1, r'B256_avx512_builtin+unrolled_SIMD+SIMD+pdep', '-'],

    # 'mutable_bitmap_512<avx2::segment_tree,builtin_unrolled,builtin_loop_pdep>':                ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_unrolled,builtin_loop_pdep>':              ["#377eb8", 'o', 1, r'B512_avx512_builtin+unrolled_builtin+loop+pdep', ':'],
    # 'mutable_bitmap_512<avx2::segment_tree,builtin_loop,builtin_loop_pdep>':                    ["#e41a1c", 'o', 1, r'mutable_bitmap_512_avx2', ':'],
    # 'mutable_bitmap_512<avx512::segment_tree,builtin_loop,builtin_loop_pdep>':                  ["#e41a1c", 's', 1, r'B512_avx512_builtin+loop_builtin+loop+pdep', ':'],



    'mutable_bitmap_64<avx512::segment_tree>':              ["#4daf4a", 'X', 1, r'$B$ = 64', '-'],
    'mutable_bitmap_256<avx512::segment_tree>':             ["#e41a1c", 'o', 1, r'$B$ = 256', '-'],
    'mutable_bitmap_512<avx512::segment_tree>':             ["#377eb8", 's', 1, r'$B$ = 512', '-'],



    "succinct_rank9":                            ["#d95f0e", '^', 1, r'Rank9', ':'],
    "succinct_hinted":                           ["#d95f0e", '^', 1, r'Hinted', ':'],
    "succinct_darray":                           ["#fec44f", 'd', 1, r'DArray', ':'],
    "poppy":                                     ["#8856a7", 'v', 1, r'CS-Poppy', ':'],



    "sdsl_il":                                   ["#d95f0e", '^', 1, r'IL', '--'],
    "sdsl_mcl":                                  ["#d95f0e", '^', 1, r'MCL', '--'],
    "sdsl_rank9":                                ["#fec44f", 'd', 1, r'Sdsl_Rank9', '--'],
    "sdsl_rank9_bis":                            ["#8856a7", 'v', 1, r'Rank9.v2', '--'],

}

lines = []
for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.plot(x[0:len(timings)], [t[1] for t in timings], zorder=1, color=I[0], alpha=I[2], linewidth=1.1,
                marker=I[1],
                markersize=m, linestyle=I[4])
    )


for i in range(0, len(y)):
    I = info[args.types[i]]
    timings = y[args.types[i]]
    lines.append(
        ax.fill_between(x[0:len(timings)], [t[0] for t in timings], [t[2] for t in timings],
        zorder=1, color=I[0], alpha=0.3, interpolate=False, linewidth=0.1)
    )

# ncol = 1 if len(args.types) <= 3 else 2

ncol = 1

ax.legend(
    ([info[args.types[i]][3] for i in range(0, len(args.types))]),
    # ncol=1, bbox_to_anchor=(0, 1),
    # loc='lower left',
    numpoints=2,
    # loc = 'best',
    loc='upper left',
    ncol=ncol,
    fontsize=9)

pp = PdfPages(args.output_filename + '.pdf')
pp.savefig(bbox_inches='tight')
pp.close()


==> scripts/powers.py <==
import math
import matplotlib.pyplot as plt
plt.style.use('ggplot')
plt.rcParams['axes.facecolor'] = '#f7f7f7'

from matplotlib.backends.backend_pdf import PdfPages


base = math.pow(10, 1.0 / 10)
x = []
y = []
for i in range(24, 91):
    n = math.floor(math.pow(base, i))
    x.append(n)
    y.append(i)

print(x)

fig, ax = plt.subplots(figsize = (10,2.5)) # 4,4
plt.margins(0.02)
ax.set_xscale('log', basex = 2)
ax.plot(x, y, marker = 'd')



xlabels = []
n = 8;
max_n = x[len(x)-1]
val = math.pow(2, n)
xlabels.append(val)
while val < max_n:
    val = math.pow(2, n)
    xlabels.append(val)
    n += 2
ax.xaxis.set_ticks(xlabels
    # , ['%.1f' % x for x in yticks]
)



pp = PdfPages('test.pdf')
pp.savefig(bbox_inches = 'tight')
pp.close()

==> select256_avx512.hpp <==
uint64_t select256(uint64_t const* x, uint64_t i) {
  __m256i X = _mm256_loadu_si256((__m256i const*)x);
  __m256i C = popcount_avx2(X);
  __m256i S = prefix_sum_256(C);
  __mmask8 msk_pred = _mm256_cmple_epi64_mask(S, _mm256_set_epi64x(i, i, i, i));
  uint8_t j = popcount_8u(msk_pred);
  uint64_t dst_S[5] = {0ULL};
  _mm256_storeu_si256((__m256i*)(dst_S + 1), S);
  return j * 64 + select64(x[j], i - dst_S[j]);
}

uint64_t select64(uint64_t x, uint64_t i) {
  return _tzcnt_u64(_pdep_u64(1ULL << i, x));
}

